Predicting Path Failure In Time-Evolving Graphs

In this paper we use a time-evolving graph which consists of a sequence of graph snapshots over time to model many real-world networks. We study the path classification problem in a time-evolving graph, which has many applications in real-world scenarios, for example, predicting path failure in a telecommunication network and predicting path congestion in a traffic network in the near future. In order to capture the temporal dependency and graph structure dynamics, we design a novel deep neural network named Long Short-Term Memory R-GCN (LRGCN). LRGCN considers temporal dependency between time-adjacent graph snapshots as a special relation with memory, and uses relational GCN to jointly process both intra-time and inter-time relations. We also propose a new path representation method named self-attentive path embedding (SAPE), to embed paths of arbitrary length into fixed-length vectors. Through experiments on a real-world telecommunication network and a traffic network in California, we demonstrate the superiority of LRGCN to other competing methods in path failure prediction, and prove the effectiveness of SAPE on path representation.

==> fig/draw.py <==
import matplotlib.pyplot as plt
import numpy as np
from scipy import interpolate  
plt.rcParams["font.family"] = "Times New Roman"



def draw1():

	# First illustrate basic pyplot interface, using defaults where possible.
	plt.figure()
	x = [1, 2, 3, 4, 5, 6, 7]
	y = [0.078, 0.028, 0.389, 0.221, 0.133, 0.151, 0.078]
	f=interpolate.interp1d(x,y,kind="quadratic",fill_value=[0])
	xnew=np.linspace(1,7,71)  
	ynew = f(xnew) 
	ynew[ynew<0] = 0 

	plt.plot(xnew, ynew,linewidth="2.5", label="111")
	(markerline, stemlines, baseline) = plt.stem(x, y, linefmt  = '--', linewidth=0, marker="*",markersize=25)
	plt.setp(baseline, visible=False)
	#plt.legend(fontsize=15)
	#plt.title("AUC of Different Training Windows", fontsize=25,y=1.03)
	plt.ylabel('Attention ', fontsize=35)
	plt.xlabel('Time',fontsize=35)
	plt.xticks(fontsize=22)
	plt.yticks(fontsize=17)
	plt.tight_layout()
	plt.xticks(x, ["00:00", "04:00", "08:00", "12:00", "16:00", "20:00", "24:00"] )
	plt.ylim(ymin=0)
	ax = plt.gca()
	ax.xaxis.grid(True)
	plt.show()	



def draw2():

	# First illustrate basic pyplot interface, using defaults where possible.
	plt.figure()
	x = [1,2,3,4,5,6,7]
	y_nc = np.array([
		[0.260903754, 0.475146553, 0.316165046, 0.071028032, 0.063462515, 0.079108469, 0.260903754],
		[0.694283991, 0.519186153, 0.514636222, 0.434889757, 0.434394088, 0.667652451, 0.694283991],
		[0.004425354, 0.000469323, 0.052599785, 0.200304701, 0.206438244, 0.095649552, 0.004425354],
		[0.003310886, 0.001133459, 0.070313113, 0.128679501, 0.099578135, 0.034020235, 0.003310886],
		[0.037076014, 0.004064513, 0.046285835, 0.165098008, 0.196127018, 0.123569292, 0.037076014]
		])
	y_ad = np.array([[0.240708427, 0.476236453, 0.354114299, 0.093621674, 0.08391042,  0.090602757, 0.240708427],
				[0.737188847, 0.521398055, 0.576630306, 0.583867478, 0.589802578, 0.760422332, 0.737188847],
				[0.0016856,   9.65507E-05, 0.024590941, 0.136442423, 0.129873941, 0.058407624, 0.0016856  ],
				[0.001982361, 0.000144826, 0.018401707, 0.064737154, 0.05594028,  0.020821017, 0.001982361],
				[0.018434766, 0.002124116, 0.026262746, 0.12133127,  0.140472781, 0.06974627,  0.018434766]])
	ax = plt.subplot(111)
	labels=["good sleep", "low-quality rest", "social activities", "exercises", "houseworks"]

	 #sp = plt.stackplot(x, y_nc)
	sp = plt.stackplot(x, y_ad)
	cnt = 0
	for s in sp:
		print s.get_facecolor()
		plt.plot([], [], color=s.get_facecolor()[0], linewidth=10, label=labels[cnt])
		cnt = cnt + 1
	#print [s.get_facecolor() for s in sp]
	#plt.plot([], [], color='green', linewidth=10, label="111")
	#plt.plot([], [], color='red', linewidth=10, label="222")
	#ax.legend(fontsize=15)
	plt.legend(bbox_to_anchor=(1.05, 1), loc=2, ncol=1,fontsize=20, borderpad=1, handlelength=0.1, prop={'size':10}, borderaxespad=0.)
	#plt.legend(bbox_to_anchor=(0.5, -0.05), loc=2, ncol=5,borderpad=1, handlelength=0.1, prop={'size':10}, borderaxespad=0.)
	#plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)
	#plt.title("AUC of Different Training Windows", fontsize=25,y=1.03)
	#plt.ylabel('Train Loss', fontsize=20)
	plt.xlabel('Time',fontsize=20)
	#ax.xticks(fontsize=15)
	#plt.yticks(fontsize=15)
	plt.tight_layout(pad=4, w_pad=5, h_pad=10)
	#plt.xticks(x, [10, 20, 30, 40, 50])
	#ax = plt.gca()
	plt.ylim(ymin=0,ymax=1)
	plt.xlim(xmin=1,xmax=6)
	plt.xticks(x, ["00:00", "04:00", "08:00", "12:00", "16:00", "20:00","24:00"] )
	plt.yticks([0, 0.2, 0.4, 0.6, 0.8,1], ["0%", "%20", "40%", "60%", "80%", "100%"] )
	#ax.xaxis.grid(True)
	#plt.show()	
	#plt.savefig("nc_rhythm.pdf", bbox_inches="tight")
	plt.savefig("ad_rhythm.pdf", bbox_inches="tight")



if __name__ == '__main__':

	draw2()

